Fluctuations in depth and associated primes of powers of ideals

We count the numbers of associated primes of powers of ideals as defined by Bandari, Hibi, and Herzog in 2014. We generalize those ideals to monomial ideals $\operatorname{BHH}(m,r,s)$ for $r \ge 2$, $m$, $s \ge 1$; we establish partially the associated primes of powers of these ideals, and we establish completely the depth function of quotients by powers of these ideals: the depth function is periodic of period $r$ repeated $m$ times on the initial interval before settling to a constant value. The number of needed variables for these depth functions are lower than those from general constructions by H\`{a}, Nguyen, Trung, and Trung (2021).

==> anc/BHH_computations.m2 <==
-- ----------------------------------------------------------------------
-- BHH_computations in M2 -- Computes the generalized Bandari-Hibi-Herzog
--   ideals (BHH), their associated primes and their numbers
--   as presented in the publication 
--   Fluctuations in depth and associated primes of powers of ideals
--   by Roswitha Rissner and Irena Swanson
--  
-- ----------------------------------------------------------------------
-- Copyright (C) 2023 Roswitha Rissner <roswitha.rissner@aau.at>
--               2023 Irena Swanson <irena@purdue.edu>
--  
-- This program is free software: you can redistribute it and/or modify
-- it under the terms of the GNU General Public License as published by
-- the Free Software Foundation, either version 3 of the License, or
-- (at your option) any later version.
--  
-- This program is distributed in the hope that it will be useful,
-- but WITHOUT ANY WARRANTY; without even the implied warranty of
-- MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
-- GNU General Public License for more details.
--  
-- You should have received a copy of the GNU General Public License
-- along with this program. If not, see <https://www.gnu.org/licenses/>. 
-- ----------------------------------------------------------------------



-- Bandari-Herzog-Hibi ideals BHH(m,r,s)
-- Input: m, r, s
-- Outcome: this function defines globally
--	ring R, ideals B0, Bc, B = BHH(m,r,s)
-- Returns: B
--
-- Advice: for associated primes, use s = 1 for faster computations.
--
BHH = (m,r,s) -> (
	varsx := flatten apply(m, i-> apply(r, j -> x_(i+1,j+1)));
	if (s == 1) then
		varsx =  {c} | varsx
	else
		varsx =  apply(s, i-> C_(i+1)) | varsx;
	-- M2 prefers not to mix names that vary with subscripts or not
	--	That is why we label c_1, ..., c_s with capital letters
	R = QQ[a_1..a_r,varsx];
	B0 = ideal flatten apply(r, i -> {a_(i+1)^6, a_(i+1)^5*a_((i+1)%r+1)});
	Bc = ideal apply(s, i-> (gens R)_(i+r));
	Bc = Bc * (product apply(r, i -> a_(i+1)^4));
	B = apply(m, i -> apply(r, j-> a_(j+1)^4*x_(i+1,j+1)*x_(i+1,(j+1)%r+1)^2));
	B = B0 + Bc + ideal flatten B;
	B = monomialIdeal B
)

-- To compute the number of associated primes of BHH(m,r,1)^n
-- AFTER B = BHH(m,r,s) has been established, only vary n
--
-- Warning: this can be very slow.
--
f = (n) -> (J := B^n;
	L = associatedPrimes J;
	#L
)

-- To compute associated primes of B = BHH(m,r,s) that do not contain c:
--	first set B = B : c (or B : C_1 if s > 1)
--	then run f for varying n

-- Lucas numbers
--
Lucas = (n) -> (
	if (n == 1) then return 1;
	if (n == 2) then return 3;
	return (Lucas(n-1)+ Lucas(n-2));
)

-- Number of associated primes of BHH(m,r,s) that contain c
-- this is count of Theorem 3.6 (countc)
--
AssBhasc = (m,r,n)-> (
	q := floor((n-1)/r);
	rem := (n-1) % r;
	if (even r) then (
	    ho := sum apply (m+1, i -> (
		botsumi := (n-1)/r - i/2;
		topsumi := min(floor((n-1)/r), m-i);
		if (topsumi >= botsumi) then
			2^i*binomial(m,i)
		else
			0));
	    (Lucas(r))^m - 3^m + ho
	) else if ((rem == 0) and (n-1 <= r*m)) then
		(Lucas(r))^m
	else
		(Lucas(r))^m - 1
)

-- Number of associated primes BHH(m,2,s)^n
-- This is count of Theorem 3.11 (thmBHH2count)
--
AssB2all = (m,n)-> (
	if (n == 1) then
		1 + 2^m + AssBhasc(m,2,n)
	else
		1 + 3^m + AssBhasc(m,2,n)
)

-- Number of associated primes of BHH(m,2,s)
-- This is count of Remark 3.12 (rmknewcomb)
--
AssB2alt = (m,n)-> (
	if (n == 1) then
		ct := 2^m
	else
		ct = 3^m;
	i := 0;
	while (i <= m) do (
		if (n-1 < m) then
			j := m - i
		else
			j = n - 1 - i;
		while (j <= m) do (
			ct = ct + (binomial(m,i))*(binomial(i,i+j-m));
			j = j + 1;
		);
		i = i + 1;
	);
	if ((n > 2*m) or (odd n)) then
		ct = ct + 1;
	ct
)

-- compare the counts from Theorem 3.11 and Remark 3.12:
--
g = (m,n) -> (
	(AssB2all(m,n), AssB2alt(m,n))
)



==> anc/BHH_computations.mgm <==
// ----------------------------------------------------------------------
// BHH_computations in Magma -- Computes the generalized
//   Bandari-Hibi-Herzog (BHH) ideals, their associated primes
//   and their numbers
//   as presented in the publication 
//   Fluctuations in depth and associated primes of powers of ideals
//   by Roswitha Rissner and Irena Swanson
//  
// ----------------------------------------------------------------------
// Copyright (C) 2023 Roswitha Rissner <roswitha.rissner@aau.at>
//               2023 Irena Swanson <irena@purdue.edu>
//  
// This program is free software: you can redistribute it and/or modify
// it under the terms of the GNU General Public License as published by
// the Free Software Foundation, either version 3 of the License, or
// (at your option) any later version.
//  
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
// GNU General Public License for more details.
//  
// You should have received a copy of the GNU General Public License
// along with this program. If not, see <https://www.gnu.org/licenses/>. 
// ----------------------------------------------------------------------

// creates polynomial ring in a_1,...,a_r, c, x_1,...x_m, y_1,...,y_m
// (only s=1 possible)
BHHPolynomialRing := function(m, r)
    alist := ["a_"*IntegerToString(i) : i in [1..r]];
    xlist := ["x_"*IntegerToString(i)*IntegerToString(j) : i in [1..m], j in [1..r]];		 
    varlist :=   alist cat ["c"] cat xlist;
    v:= #varlist;
    print "all variables:";
    print varlist;

    R := PolynomialRing(RationalField(),v);
    AssignNames(~R,varlist);


    return R;
end function;

// computes magma index of x_ij (depending on r and m) in BHH ring
x := function(i, j, r, m)
    if (i gt m) or (j gt r) then
         print "Variable index out of range!!";
         return 0;
    end if;
    
    index := r+1+m*(j-1)+i;	 
    return index;
end function;


// generate generalized BHH ideal
GeneralizedBHH := function(m, r)
    R := BHHPolynomialRing(m, r);

    agens1 := [R.i^6 : i in [1..r]];
    agens2 := [R.i^5*R.((i mod r)+1) : i in [1..r]];
    agens3 := [R.(r+1)*(&*[R.i: i in [1..r]])^4];
    //agens4 := [R.(r+2)*(&*[R.i: i in [1..r]])^4];
    apart := agens1 cat agens2 cat agens3;

    xpart := [R.j^4 * R.(x(i,j,r,m)) * R.(x(i,(j mod r)+1,r,m))^2  : i in [1..m], j in [1..r]];
    
    generators := apart cat xpart;
    I := ideal<R| generators>;

    return I;
end function;


NumberAssPrimes := procedure(m, r, klow, kup)
    print("===============================================");
    I := GeneralizedBHH(m, r);
    print("BHH ideal with r = " cat IntegerToString(r) cat ", m = " cat IntegerToString(m));
    print("-----------------------------------------------");
    
    print I;
    
    for k in [klow..kup] do
	print("------------------");
	print("k = " cat IntegerToString(k));

	J := I^k;
	primdec := PrimaryDecomposition(J);
        number := #Set(primdec);
	print("#Ass(I^" cat IntegerToString(k) cat ") = " cat IntegerToString(number));

	// count which of the primary ideals in primary decomposition contain c
	R := Generic(I);
	c := R.(r+1);
        numberContc := 0;
	for primary in primdec do
            if (not IsProper(ColonIdeal(primary,c^k)) ) then
		numberContc := numberContc + 1;
	    end if;
	end for;
	
	print("Number of Primes containing c: " cat IntegerToString(numberContc)) ;
    end for;
	
end procedure;

InvestigateBHH := function(m,r,k)
    print "parameters: m = " cat IntegerToString(m) cat ", r = " cat IntegerToString(r) cat ", k = " cat IntegerToString(k); 
    I := GeneralizedBHH(m, r);
    J := I^k;
    primdec := PrimaryDecomposition(J);
    number := #Set(primdec);

    print "the number of associated primes is: " cat IntegerToString(number);

    for ideal in primdec do
	print Generators(Radical(ideal));
    end for;

    return primdec; 
end function;


DisplayGenerators := procedure(m, r, k, dec, xnumber)
    print ">>>>>>  number of x_ij: " cat IntegerToString(xnumber);
    
    print "(BHH with m = " cat IntegerToString(m) cat ", r = " cat IntegerToString(r) cat ", k = " cat IntegerToString(k) cat ")";

    print "";
    R := Generic(dec[1]);
    c := R.(r+1);
    ccount := 0;
    clist := [];
    count := 0;
    nonclist := [];
    for ideal in dec do
        P := Radical(ideal);
	gens := Generators(P);
        if (not IsProper(ColonIdeal(ideal,c^k)) ) then
	    if (#gens eq (xnumber+r+1)) then
                ccount := ccount +1;
	        clist := clist cat [gens[[4..(#gens)]]];
            end if;
   
        else
	    if (#gens eq (xnumber+r)) then
                count := count +1;
	        nonclist :=  nonclist cat [gens[[1..(#gens)]]];
            end if;
   
        end if;
    end for;
//   print x_if for primes containing c
    print "==================================";
    print "primes containing c and " cat IntegerToString(xnumber) cat " x_ij: " cat IntegerToString(ccount);
    print "==================================";
    for i in [1..m] do
	for j in [1..r] do
	    printf "| x_" cat IntegerToString(i) cat IntegerToString(j) cat " ";
	end for;
	printf "|";
    end for;
    printf "\n" cat (("|------")^(r) cat ("|"))^m cat "\n";
    for gens in clist do
	for i in [1..m] do
	    for j in [1..r] do
	        if (R.(x(i,j,r,m)) in gens) then
		    printf  "|  x   ";
	        else
		    printf  "|      ";
	        end if;
	    end for;
	    printf "|";
        end for;
    printf "\n" cat (("|------")^(r) cat ("|"))^m cat "\n";
    end for;
		    

    // primes not containing c
    print "";
	      
    print "====================================";
    print "primes _not_ cont. c and " cat IntegerToString(xnumber) cat " x_ij: " cat IntegerToString(count);
    print "====================================";

    for i in [1..m] do
	for j in [1..r] do
	    printf "| x_" cat IntegerToString(i) cat IntegerToString(j) cat " ";
	end for;
	printf "|";
    end for;
    printf "\n" cat (("|------")^(r) cat ("|"))^m cat "\n";
    for gens in nonclist do
        for i in [1..m] do
	    for j in [1..r] do
	        if (R.(x(i,j,r,m)) in gens) then
		    printf  "|  x   ";
	        else
		    printf  "|      ";
	        end if;
	    end for;
	    printf "|";
        end for;
    printf "\n" cat (("|------")^(r) cat ("|"))^m cat "\n";
    end for;

end procedure;


DisplayAllGenerators := procedure(m, r, k)
    dec := InvestigateBHH(m,r,k);

    for xnumber in [1..(r*m)] do
	print "";
	print "";
	print "";
        DisplayGenerators(m,r,k,dec,xnumber);
    end for;	

end procedure;
FindWitness := procedure(B, n, P)
    R:= Generic(B);
    list := [];
    N := ColonIdeal(B^n, P);
    for g in Generators(N) do 
	    if  (g notin B^n) then 
		    Append(~list, g);
            end if;
    end for;
   for g in list do
	if ColonIdeal(B^n, ideal<R|g>) eq P then
	    print g;
	end if;
    end for;
end procedure;
	    


==> anc/README <==
This is the source code accompanying the publication
Fluctuations in depth and associated primes of powers of ideals
    by Roswitha Rissner and Irena Swanson

It consists of two files:
1. BHH_computations.m2 (Macaulay2)
2. BHH_computation.mgm (Magma)

------------------------------------------------------------------
1. Macaulay2 code (runs in M2-1.19.1):
------------------------------------------------------------------

The following functions provide the counts appearing in the paper:
* Lucas(n) -- the nth Lucas number
* AssBhasc(m,r,n) -- the count from Theorem 3.6 
* AssB2all(m,n) -- the count from Theorem 3.11 
* AssB2alt(m,n) -- the count from Remark 3.12 
* g(m,n) -- compare the counts from Theorem 3.11 and Remark 3.12

The code also provides the option of computing the BHH
(Bandari-Hibi-Herzog) ideals and their associated primes.
We recommend to set s=1 for faster computations and use
Theorem 4.1 for the general case. 
For these computations, the function BHH(m,r,s) has to be called
first. It sets the global variabes:
  * R: polynomial ring in the variables a_1, ..., a_r,
      c_1, ..., c_s, x_11, ..., x_mr over the rational numbers
  * B: the BHH (Bandari-Hibi-Herzog) ideal) in R
  * B0: the ideal generated by a_i^6 and a_i^5*a_(i+1) with i=1,...,r
  * Bc: the ideal generated by c_i*(a_1*...*a_r)^4 with i=1,...,s

f(n) then computes the number of associated primes of the nth power
  and implicitly provides the list L of these primes.
To compute the associated primes of powers that do not contain c,
  first replace B with B : c (or B : C_1 in case s > 1).

------------------------------------------------------------------
2. Magma code (runs in Magma V2.26-11)
------------------------------------------------------------------

This file provides functions to compute the associated
primes of BHH ideals.

The function DisplayAllGenerator(m,r,k) outputs their number and a
visualization of the prime ideals by displaying the generators of the
form x_ij in tables sorted by the count of the x_ij variables. Whether
or not the special variable c is contained in the respective prime
ideal is indicated in the line above the table next to the number of
prime ideals with this x_ij count.

Other functions included in this file are:
* FindWitness(B,n,P): Returns a list of elements w satisfying (P:w)=P
* NumberAssPrimes(m,r,klow, kup): Prints the number of associated
    primes of BHH(m,r,1)^k for k=klow,...,kup and highlights the respective
    number of those associated primes which do not contain c.
* GeneralizedBHH(m,r): returns the ideal BHH(m,r,1)
* BHHPolynomialRing(m,r): returns the polynomial ring in the variables
    a_1, ..., a_r,c, x_11, ..., x_mr over the rational numbers
* x(i,j,r,m): returns the magma internal variable index for the variable x_ij

==> anc/lgpl-3.0.md <==
# GNU LESSER GENERAL PUBLIC LICENSE

Version 3, 29 June 2007

Copyright (C) 2007 Free Software Foundation, Inc.
<https://fsf.org/>

Everyone is permitted to copy and distribute verbatim copies of this
license document, but changing it is not allowed.

This version of the GNU Lesser General Public License incorporates the
terms and conditions of version 3 of the GNU General Public License,
supplemented by the additional permissions listed below.

## 0. Additional Definitions.

As used herein, "this License" refers to version 3 of the GNU Lesser
General Public License, and the "GNU GPL" refers to version 3 of the
GNU General Public License.

"The Library" refers to a covered work governed by this License, other
than an Application or a Combined Work as defined below.

An "Application" is any work that makes use of an interface provided
by the Library, but which is not otherwise based on the Library.
Defining a subclass of a class defined by the Library is deemed a mode
of using an interface provided by the Library.

A "Combined Work" is a work produced by combining or linking an
Application with the Library. The particular version of the Library
with which the Combined Work was made is also called the "Linked
Version".

The "Minimal Corresponding Source" for a Combined Work means the
Corresponding Source for the Combined Work, excluding any source code
for portions of the Combined Work that, considered in isolation, are
based on the Application, and not on the Linked Version.

The "Corresponding Application Code" for a Combined Work means the
object code and/or source code for the Application, including any data
and utility programs needed for reproducing the Combined Work from the
Application, but excluding the System Libraries of the Combined Work.

## 1. Exception to Section 3 of the GNU GPL.

You may convey a covered work under sections 3 and 4 of this License
without being bound by section 3 of the GNU GPL.

## 2. Conveying Modified Versions.

If you modify a copy of the Library, and, in your modifications, a
facility refers to a function or data to be supplied by an Application
that uses the facility (other than as an argument passed when the
facility is invoked), then you may convey a copy of the modified
version:

-   a) under this License, provided that you make a good faith effort
    to ensure that, in the event an Application does not supply the
    function or data, the facility still operates, and performs
    whatever part of its purpose remains meaningful, or
-   b) under the GNU GPL, with none of the additional permissions of
    this License applicable to that copy.

## 3. Object Code Incorporating Material from Library Header Files.

The object code form of an Application may incorporate material from a
header file that is part of the Library. You may convey such object
code under terms of your choice, provided that, if the incorporated
material is not limited to numerical parameters, data structure
layouts and accessors, or small macros, inline functions and templates
(ten or fewer lines in length), you do both of the following:

-   a) Give prominent notice with each copy of the object code that
    the Library is used in it and that the Library and its use are
    covered by this License.
-   b) Accompany the object code with a copy of the GNU GPL and this
    license document.

## 4. Combined Works.

You may convey a Combined Work under terms of your choice that, taken
together, effectively do not restrict modification of the portions of
the Library contained in the Combined Work and reverse engineering for
debugging such modifications, if you also do each of the following:

-   a) Give prominent notice with each copy of the Combined Work that
    the Library is used in it and that the Library and its use are
    covered by this License.
-   b) Accompany the Combined Work with a copy of the GNU GPL and this
    license document.
-   c) For a Combined Work that displays copyright notices during
    execution, include the copyright notice for the Library among
    these notices, as well as a reference directing the user to the
    copies of the GNU GPL and this license document.
-   d) Do one of the following:
    -   0) Convey the Minimal Corresponding Source under the terms of
        this License, and the Corresponding Application Code in a form
        suitable for, and under terms that permit, the user to
        recombine or relink the Application with a modified version of
        the Linked Version to produce a modified Combined Work, in the
        manner specified by section 6 of the GNU GPL for conveying
        Corresponding Source.
    -   1) Use a suitable shared library mechanism for linking with
        the Library. A suitable mechanism is one that (a) uses at run
        time a copy of the Library already present on the user's
        computer system, and (b) will operate properly with a modified
        version of the Library that is interface-compatible with the
        Linked Version.
-   e) Provide Installation Information, but only if you would
    otherwise be required to provide such information under section 6
    of the GNU GPL, and only to the extent that such information is
    necessary to install and execute a modified version of the
    Combined Work produced by recombining or relinking the Application
    with a modified version of the Linked Version. (If you use option
    4d0, the Installation Information must accompany the Minimal
    Corresponding Source and Corresponding Application Code. If you
    use option 4d1, you must provide the Installation Information in
    the manner specified by section 6 of the GNU GPL for conveying
    Corresponding Source.)

## 5. Combined Libraries.

You may place library facilities that are a work based on the Library
side by side in a single library together with other library
facilities that are not Applications and are not covered by this
License, and convey such a combined library under terms of your
choice, if you do both of the following:

-   a) Accompany the combined library with a copy of the same work
    based on the Library, uncombined with any other library
    facilities, conveyed under the terms of this License.
-   b) Give prominent notice with the combined library that part of it
    is a work based on the Library, and explaining where to find the
    accompanying uncombined form of the same work.

## 6. Revised Versions of the GNU Lesser General Public License.

The Free Software Foundation may publish revised and/or new versions
of the GNU Lesser General Public License from time to time. Such new
versions will be similar in spirit to the present version, but may
differ in detail to address new problems or concerns.

Each version is given a distinguishing version number. If the Library
as you received it specifies that a certain numbered version of the
GNU Lesser General Public License "or any later version" applies to
it, you have the option of following the terms and conditions either
of that published version or of any later version published by the
Free Software Foundation. If the Library as you received it does not
specify a version number of the GNU Lesser General Public License, you
may choose any version of the GNU Lesser General Public License ever
published by the Free Software Foundation.

If the Library as you received it specifies that a proxy can decide
whether future versions of the GNU Lesser General Public License shall
apply, that proxy's public statement of acceptance of any version is
permanent authorization for you to choose that version for the
Library.

